From Domain-Specific Languages to Memory-Optimized Accelerators for Fluid Dynamics

Many applications are increasingly requiring numerical simulations for solving complex problems. Most of these numerical algorithms are massively parallel and often implemented on parallel high-performance computers. However, classic CPU-based platforms suffers due to the demand for higher resolutions and the exponential growth of data. FPGAs offer a powerful and flexible alternative that can host accelerators to complement such platforms. Developing such application-specific accelerators is still challenging because it is hard to provide efficient code for hardware synthesis. In this paper, we study the challenges of porting a numerical simulation kernel onto FPGA. We propose an automated tool flow from a domain-specific language (DSL) to generate accelerators for computational fluid dynamics on FPGA. Our DSL-based flow simplifies the exploration of parameters and constraints such as on-chip memory usage. We also propose a decoupled optimization of memory and logic resources, which allows us to better use the limited FPGA resources. In our preliminary evaluation, this enabled doubling the number of parallel kernels, increasing the accelerator speedup versus ARM execution from 7 to 12 times.

==> figures/kernel.c <==
// Generated by the cfdlang prototype compiler.

#define min(x,y)    ((x) < (y) ? (x) : (y))
#define max(x,y)    ((x) > (y) ? (x) : (y))

void kernel_body(double S[restrict 121], double D[restrict 1331], double u[restrict 1331], double v[restrict 1331], double t[restrict 1331], double r[restrict 1331], double t1[restrict 1331], double t3[restrict 1331], double t0[restrict 1331], double t2[restrict 1331])
{
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1)
        // stmt0
        t2[121 * c1 + 11 * c2 + c3] = 0;
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1)
        // stmt1
        t1[121 * c1 + 11 * c2 + c3] = 0;
  for (int c1 = 0; c1 <= 20; c1 += 1)
    for (int c2 = max(0, c1 - 10); c2 <= min(20, c1 + 10); c2 += 1) {
      for (int c3 = max(max(0, c1 - 10), c2 - 10); c3 <= min(min(9, c1), c2); c3 += 1)
        for (int c4 = 0; c4 <= 10; c4 += 1)
          // stmt1
          t1[121 * c1 + 11 * c2 - 132 * c3 + c4] = t1[121 * c1 + 11 * c2 - 132 * c3 + c4] + S[11 * c1 - 10 * c3] * u[121 * c2 - 120 * c3 + 11 * c4];
      if (c1 >= 10 && c2 >= 10)
        for (int c3 = 10; c3 <= 20; c3 += 1)
          for (int c4 = c3 - 10; c4 <= c3; c4 += 1) {
            if (c3 == 10) {
              // stmt1
              t1[121 * c1 + 11 * c2 + c4 - 1320] = t1[121 * c1 + 11 * c2 + c4 - 1320] + S[11 * c1 - 100] * u[121 * c2 + 11 * c4 - 1200];
              // stmt2
              t0[11 * c1 + c2 + 121 * c4 - 120] = 0;
            }
            // stmt2
            t0[11 * c1 + c2 - 121 * c3 + 121 * c4 + 1090] = t0[11 * c1 + c2 - 121 * c3 + 121 * c4 + 1090] + S[-10 * c3 + 11 * c4 + 100] * t1[121 * c1 + 11 * c2 + c3 - 1330];
          }
    }
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1)
        // stmt3
        t[121 * c1 + 11 * c2 + c3] = 0;
  for (int c1 = 0; c1 <= 20; c1 += 1)
    for (int c2 = max(0, c1 - 10); c2 <= min(20, c1 + 10); c2 += 1) {
      for (int c3 = max(max(0, c1 - 10), c2 - 10); c3 <= min(min(9, c1), c2); c3 += 1)
        for (int c4 = 0; c4 <= 10; c4 += 1)
          // stmt3
          t[121 * c1 + 11 * c2 - 132 * c3 + c4] = t[121 * c1 + 11 * c2 - 132 * c3 + c4] + S[11 * c1 - 10 * c3] * t0[121 * c2 - 120 * c3 + 11 * c4];
      if (c1 >= 10 && c2 >= 10)
        for (int c3 = 10; c3 <= 20; c3 += 1)
          for (int c4 = c3 - 10; c4 <= c3; c4 += 1) {
            if (c3 == 10) {
              // stmt3
              t[121 * c1 + 11 * c2 + c4 - 1320] = t[121 * c1 + 11 * c2 + c4 - 1320] + S[11 * c1 - 100] * t0[121 * c2 + 11 * c4 - 1200];
              // stmt4
              t3[11 * c1 + c2 + 121 * c4 - 120] = 0;
            }
            // stmt4
            t3[11 * c1 + c2 - 121 * c3 + 121 * c4 + 1090] = t3[11 * c1 + c2 - 121 * c3 + 121 * c4 + 1090] + S[10 * c3 + c4 - 100] * t[121 * c1 + 11 * c2 + c3 - 1330];
            if (c3 == 10)
              // stmt5
              r[121 * c1 + 11 * c2 + c4 - 1320] = D[121 * c1 + 11 * c2 + c4 - 1320] * t[121 * c1 + 11 * c2 + c4 - 1320];
          }
    }
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 20; c3 += 1) {
        for (int c4 = max(0, c3 - 10); c4 <= min(10, c3); c4 += 1) {
          if (c3 == 10)
            // stmt6
            v[11 * c1 + c2 + 121 * c4] = 0;
          // stmt0
          t2[121 * c1 + 11 * c2 + c3 - c4] = t2[121 * c1 + 11 * c2 + c3 - c4] + S[c1 + 11 * c4] * t3[121 * c2 + 11 * c3 - 10 * c4];
        }
        if (c3 >= 10)
          for (int c4 = 10; c4 <= 20; c4 += 1)
            // stmt6
            v[11 * c1 + c2 + 121 * c4 - 1210] = v[11 * c1 + c2 + 121 * c4 - 1210] + S[11 * c3 + c4 - 120] * t2[121 * c1 + 11 * c2 + c3 - 10];
      }
}

void kernel(double S[restrict 121], double D[restrict 1331], double u[restrict 1331], double v[restrict 1331])
{
  double t[restrict 1331];
  double r[restrict 1331];
  double t1[restrict 1331];
  double t3[restrict 1331];
  double t0[restrict 1331];
  double t2[restrict 1331];
  
  kernel_body(S, D, u, v, t, r, t1, t3, t0, t2);
}



==> figures/reference.c <==
// Generated by the cfdlang prototype compiler.


void kernel_body(double S[restrict 121], double D[restrict 1331], double u[restrict 1331], double v[restrict 1331], double t[restrict 1331], double r[restrict 1331], double t1[restrict 1331], double t3[restrict 1331], double t0[restrict 1331], double t2[restrict 1331])
{
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1) {
        // stmt0
        t1[121 * c1 + 11 * c2 + c3] = 0;
        for (int c8 = 0; c8 <= 10; c8 += 1)
          // stmt0
          t1[121 * c1 + 11 * c2 + c3] = t1[121 * c1 + 11 * c2 + c3] + S[11 * c1 + c8] * u[121 * c2 + 11 * c3 + c8];
      }
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1) {
        // stmt1
        t0[121 * c1 + 11 * c2 + c3] = 0;
        for (int c8 = 0; c8 <= 10; c8 += 1)
          // stmt1
          t0[121 * c1 + 11 * c2 + c3] = t0[121 * c1 + 11 * c2 + c3] + S[11 * c1 + c8] * t1[121 * c2 + 11 * c3 + c8];
      }
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1) {
        // stmt2
        t[121 * c1 + 11 * c2 + c3] = 0;
        for (int c8 = 0; c8 <= 10; c8 += 1)
          // stmt2
          t[121 * c1 + 11 * c2 + c3] = t[121 * c1 + 11 * c2 + c3] + S[11 * c1 + c8] * t0[121 * c2 + 11 * c3 + c8];
      }
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1)
        // stmt3
        r[121 * c1 + 11 * c2 + c3] = D[121 * c1 + 11 * c2 + c3] * t[121 * c1 + 11 * c2 + c3];
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1) {
        // stmt4
        t3[121 * c1 + 11 * c2 + c3] = 0;
        for (int c8 = 0; c8 <= 10; c8 += 1)
          // stmt4
          t3[121 * c1 + 11 * c2 + c3] = t3[121 * c1 + 11 * c2 + c3] + S[c1 + 11 * c8] * t[121 * c2 + 11 * c3 + c8];
      }
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1) {
        // stmt5
        t2[121 * c1 + 11 * c2 + c3] = 0;
        for (int c8 = 0; c8 <= 10; c8 += 1)
          // stmt5
          t2[121 * c1 + 11 * c2 + c3] = t2[121 * c1 + 11 * c2 + c3] + S[c1 + 11 * c8] * t3[121 * c2 + 11 * c3 + c8];
      }
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1) {
        // stmt6
        v[121 * c1 + 11 * c2 + c3] = 0;
        for (int c8 = 0; c8 <= 10; c8 += 1)
          // stmt6
          v[121 * c1 + 11 * c2 + c3] = v[121 * c1 + 11 * c2 + c3] + S[c1 + 11 * c8] * t2[121 * c2 + 11 * c3 + c8];
      }
}

void kernel(double S[restrict 121], double D[restrict 1331], double u[restrict 1331], double v[restrict 1331])
{
  double t[restrict 1331];
  double r[restrict 1331];
  double t1[restrict 1331];
  double t3[restrict 1331];
  double t0[restrict 1331];
  double t2[restrict 1331];
  
  kernel_body(S, D, u, v, t, r, t1, t3, t0, t2);
}


